The Manifold Density Function: An Intrinsic Method for the Validation of Manifold Learning

We introduce the manifold density function, which is an intrinsic method to validate manifold learning techniques. Our approach adapts and extends Ripley's $K$-function, and categorizes in an unsupervised setting the extent to which an output of a manifold learning algorithm captures the structure of a latent manifold. Our manifold density function generalizes to broad classes of Riemannian manifolds. In particular, we extend the manifold density function to general two-manifolds using the Gauss-Bonnet theorem, and demonstrate that the manifold density function for hypersurfaces is well approximated using the first Laplacian eigenvalue. We prove desirable convergence and robustness properties.

==> figs/euclidean_unif.r <==


# install.packages("plotrix")
library("plotrix")
n <- 500
set.seed(4)
x <- matrix(runif(2 * n), n, 2)
pdf("border_method.pdf", 16, 8)
par(mar = c(1, 1, 1, 1), mfrow = c(1, 2))
plot(x,  xaxt = "n", yaxt = "n", ylab = "", xlab = "", axes = 0, cex = 2, lwd =1.5, pch =20, col = rgb(0.4, 0.4, 0.4))
rect(0.1, 0.1, 0.9, 0.9)
rect(0.0, 0.0, 1.0, 1.0)
polygon(c(0.1, 0.1, 0.9, 0.9), c(0.1, 0.9, 0.9, 0.1), col = rgb(0.2, 0.2, 0.2, 0.2))
# text(x[,1], x[,2], as.character(1:n), cex = 2)
points(x[80, 1], x[80, 2], pch = 20, cex = 2)
points(x[20, 1], x[20, 2], pch = 20, cex = 2)
draw.circle(0.7628887, 0.7776608, .1, nv = 1000, col = NA, lty = 1, lwd = 4, border = "blue")
draw.circle(0.3305845, 0.5216073, .1, nv = 1000, col = NA, lty = 1, lwd = 4, border = "blue")
n <- 500
set.seed(4)
x <- matrix(rnorm(2 * n, 0.75, 0.2), n, 2)
x <- x[((x[, 1] > 0.0) & (x[, 1] < 1.0)) & (x[, 2] > 0.0) & (x[, 2] < 1.0), ]
plot(x,  xaxt = "n", yaxt = "n", ylab = "", xlab = "",
     axes = 0, xlim = c(0, 1), ylim = c(0, 1), cex = 2, lwd = 1.5, pch =20, col =rgb(0.4, 0.4, 0.4))
rect(0.1, 0.1, 0.9, 0.9)
rect(0.0, 0.0, 1.0, 1.0)
polygon(c(0.1, 0.1, 0.9, 0.9), c(0.1, 0.9, 0.9, 0.1), col = rgb(0.2, 0.2, 0.2, 0.2))
# text(x[, 1], x[, 2], as.character(1:n), cex = 0.75)
points(x[346, 1], x[346, 2], pch = 20, cex = 2)
points(x[131, 1], x[131, 2], pch = 20, cex = 2)
draw.circle(x[346, 1], x[346, 2], .1, nv = 1000,  col = NA, lty = 1, lwd = 4, border = "blue")
draw.circle(x[131, 1], x[131, 2], .1, nv = 1000,  col = NA, lty = 1, lwd = 4, border = "blue")
dev.off()

?draw.circle


##  ------------------------- Code In case k nearest neighbor graph needed later...

# install.packages("cccd")
library(cccd)

# install.packages("dbscan")
library(dbscan)

n <- 500
set.seed(4)
x0 <- matrix(runif(2 * n), n, 2)
nn <- kNN(x0, 7)
# pdf("euclidean_unif.pdf", 6, 6)
plot(x0, pch = 20, xaxt = "n", yaxt = "n", ylab = "", xlab = "")
for (i in 1:n) {
  for (j in 1:3) {
    jidx <- nn$id[i, j]
    tx0 <- x0[i, 1]
    ty0 <- x0[i, 2]
    tx1 <- x0[jidx, 1]
    ty1 <- x0[jidx, 2]
    segments(tx0, ty0, tx1, ty1)
  }
}
# segments(x0[65, 1], x0[65, 2],  x0[73, 1],x0[73, 2], col = "red", lwd = 4)
# segments(x0[73, 1], x0[73, 2],  x0[39, 1],x0[39, 2], col = "red", lwd = 4)
# segments(x0[39, 1], x0[39, 2],  x0[98, 1],x0[98, 2], col = "red", lwd = 4)
# segments(x0[98, 1], x0[98, 2],  x0[12, 1],x0[12, 2], col = "red", lwd = 4)
# segments(x0[12, 1], x0[12, 2],  x0[97, 1],x0[97, 2], col = "red", lwd = 4)
# segments(x0[65, 1], x0[65, 2],  x0[97, 1],x0[97, 2], col = "blue", lwd = 4)
# dev.off()

# text(x0[,1], x0[,2], as.character(1:n), cex = 2)


